Dynamical Fates of S-Type Planetary Systems in Embedded Cluster Environments

The majority of binary star systems that host exoplanets will spend the first portion of their lives within a star-forming cluster that may drive dynamical evolution of the binary-planet system. We perform numerical simulations of S-type planets, with masses and orbital architecture analogous to the solar system's 4 gas giants, orbiting within the influence of a 0.5 solar-mass binary companion. The binary-planet system is integrated simultaneously with an embedded stellar cluster environment. ~10% of our planetary systems are destabilized when perturbations from our cluster environment drive the binary periastron toward the planets. This destabilization occurs despite all of our systems being initialized with binary orbits that would allow stable planets in the absence of the cluster. The planet-planet scattering triggered in our systems typically results in the loss of lower mass planets and the excitement of the eccentricities of surviving higher mass planets. Many of our planetary systems that go unstable also lose their binary companions prior to cluster dispersal and can therefore masquerade as hosts of eccentric exoplanets that have spent their entire histories as isolated stars. The cluster-driven binary orbital evolution in our simulations can also generate planetary systems with misaligned spin-orbit angles. This is typically done as the planetary system precesses as a rigid disk under the influence of an inclined binary, and those systems with the highest spin-orbit angles should often retain their binary companion and possess multiple surviving planets.

==> LizPaper_Arxiv/dijkstra.py <==
import numpy as np
import matplotlib.pyplot as plt
from collections import defaultdict


class Graph:
    def __init__(self,directed=False):
        self.graph = defaultdict(list)
        self.directed = directed

    def addEdge(self,frm,to,weight):
        self.graph[frm].append([to,weight])
        self.graph[to].append([frm,weight])
        

    def findMin(self,dist,visited):
        minimum = float('inf')
        index = -1
        for k in self.graph.keys():
            if visited[k] is False and dist[k] < minimum:
                minimum = dist[k]
                index = k
        return index

    def dijkstra(self,node):
        #for a given node, initiate values
        visited = {i: False for i in self.graph}
        dist = {i: float('inf') for i in self.graph}
        parent = {i: None for i in self.graph}
        dist[node] = 0

        for i in range(len(self.graph)-1):
            u = self.findMin(dist,visited)
            visited[u] = True
            for j,k in self.graph[u]:
                #j denotes the node we are querying and k denotes the distance to that node via u
                if visited[j] is False and dist[u]+k < dist[j]:
                #if we haven't tried the new path and its is shorter, replace the distance for node
                    dist[j] = dist[u] + k
                    parent[j] = u
                    print(parent)
                    #print(parent,parent[j],parent[node],j,k,u)
       
        return parent, dist

    def givePath(self,parent,j):
        if parent[j] is None:
            return
        self.givePath(parent,parent[j])
        print(j,end=' ')

    def giveAnswer(self,dist,parent,node):
        print('{}\t{}\t{}'.format('Vertex','Distance','Path'))

        for i in self.graph.keys():
            if i == node: 
                continue
            print('{} -> {}\t\t{}\t\t{}'.format(node,i,dist[i],node),end=' ')
            self.givePath(parent,i)
            print()
            



graph=Graph()





graph.addEdge(0,1,4)
graph.addEdge(0,2,5)
graph.addEdge(1,3,7)
graph.addEdge(1,2,1)
graph.addEdge(2,3,5)

parent, dist = graph.dijkstra(1)
graph.giveAnswer(dist,parent,1)


#make nodes
#xs = [1,5,7,2,8,1] 
#ys = [3,0,1,1,5,6]

import random
xs = random.sample(range(0,20),15)
ys = random.sample(range(0,20),15)
plt.scatter(xs,ys,color='blue',marker='*')
#plt.show()

def weight(node1,node2):
    x1,x2 = xs[node1],xs[node2]
    y1,y2 = ys[node1],ys[node2]

    length = np.sqrt((x1-x2)**2+(y1-y2)**2)

    return length

no_of_pairs = 20
pairs = []
for l in range(no_of_pairs):
    pair = np.transpose(np.random.choice(a=15,size=2,replace=False))
    pairs.append(pair)

print(pairs)
print(xs,ys)
#pairs = [[0,1],[2,5],[1,2],[1,3],[1,4],[1,5],[4,5],[3,4]]


graphplot = Graph()
#pairs = np.transpose(pairs)
for pair in pairs:
    print(pair)
    #i,j = pair
    i = pair[0]
    j = pair[1]
    graphplot.addEdge(i,j,weight(i,j))
    plt.plot([xs[i],xs[j]],[ys[i],ys[j]],marker='None',color='Black')

node1=0
#graphplot.dijkstra(node1)
parent,dist = graphplot.dijkstra(node1)
graphplot.giveAnswer(dist,parent,node1)
print(parent[2])
plt.plot(xs[node1],ys[node1],marker='o',markersize=6,color='goldenrod')
for j in range(6):
    print(parent[j])
    if j != node1:
        index = parent[j]
        plt.plot([xs[node1],xs[index]],[ys[node1],ys[index]],marker='None',color='Red')
        plt.plot([xs[index],xs[j]],[ys[index],ys[j]],marker='None',color='mediumvioletred')
#for index in range(len(pairs)):
    #if index == node1:
        #continue
    #via = graphplot.getParent(parent,index)
    #print(via)

plt.show()



#graphplot.addedge(0,1,weight(0,1))
#graphplot.addedge(0,2,weight(0,2))
#graphplot.addedge(1,2,weight(1,2))
#graphplot.addedge(1,3,weight(1,3))
#graphplot.addedge(1,4,weight(1,4))
#graphplot.addedge(1,5,weight(1,5))
#graphplot.addedge(4,5,weight(4,5))
#graphplot.addedge(3,4,weight(3,4))




==> dijkstra.py <==
import numpy as np
import matplotlib.pyplot as plt
from collections import defaultdict


class Graph:
    def __init__(self,directed=False):
        self.graph = defaultdict(list)
        self.directed = directed

    def addEdge(self,frm,to,weight):
        self.graph[frm].append([to,weight])
        self.graph[to].append([frm,weight])
        

    def findMin(self,dist,visited):
        minimum = float('inf')
        index = -1
        for k in self.graph.keys():
            if visited[k] is False and dist[k] < minimum:
                minimum = dist[k]
                index = k
        return index

    def dijkstra(self,node):
        #for a given node, initiate values
        visited = {i: False for i in self.graph}
        dist = {i: float('inf') for i in self.graph}
        parent = {i: None for i in self.graph}
        dist[node] = 0

        for i in range(len(self.graph)-1):
            u = self.findMin(dist,visited)
            visited[u] = True
            for j,k in self.graph[u]:
                #j denotes the node we are querying and k denotes the distance to that node via u
                if visited[j] is False and dist[u]+k < dist[j]:
                #if we haven't tried the new path and its is shorter, replace the distance for node
                    dist[j] = dist[u] + k
                    parent[j] = u
                    print(parent)
                    #print(parent,parent[j],parent[node],j,k,u)
       
        return parent, dist

    def givePath(self,parent,j):
        if parent[j] is None:
            return
        self.givePath(parent,parent[j])
        print(j,end=' ')

    def giveAnswer(self,dist,parent,node):
        print('{}\t{}\t{}'.format('Vertex','Distance','Path'))

        for i in self.graph.keys():
            if i == node: 
                continue
            print('{} -> {}\t\t{}\t\t{}'.format(node,i,dist[i],node),end=' ')
            self.givePath(parent,i)
            print()
            



graph=Graph()





graph.addEdge(0,1,4)
graph.addEdge(0,2,5)
graph.addEdge(1,3,7)
graph.addEdge(1,2,1)
graph.addEdge(2,3,5)

parent, dist = graph.dijkstra(1)
graph.giveAnswer(dist,parent,1)


#make nodes
#xs = [1,5,7,2,8,1] 
#ys = [3,0,1,1,5,6]

import random
xs = random.sample(range(0,20),15)
ys = random.sample(range(0,20),15)
plt.scatter(xs,ys,color='blue',marker='*')
#plt.show()

def weight(node1,node2):
    x1,x2 = xs[node1],xs[node2]
    y1,y2 = ys[node1],ys[node2]

    length = np.sqrt((x1-x2)**2+(y1-y2)**2)

    return length

no_of_pairs = 20
pairs = []
for l in range(no_of_pairs):
    pair = np.transpose(np.random.choice(a=15,size=2,replace=False))
    pairs.append(pair)

print(pairs)
print(xs,ys)
#pairs = [[0,1],[2,5],[1,2],[1,3],[1,4],[1,5],[4,5],[3,4]]


graphplot = Graph()
#pairs = np.transpose(pairs)
for pair in pairs:
    print(pair)
    #i,j = pair
    i = pair[0]
    j = pair[1]
    graphplot.addEdge(i,j,weight(i,j))
    plt.plot([xs[i],xs[j]],[ys[i],ys[j]],marker='None',color='Black')

node1=0
#graphplot.dijkstra(node1)
parent,dist = graphplot.dijkstra(node1)
graphplot.giveAnswer(dist,parent,node1)
print(parent[2])
plt.plot(xs[node1],ys[node1],marker='o',markersize=6,color='goldenrod')
for j in range(6):
    print(parent[j])
    if j != node1:
        index = parent[j]
        plt.plot([xs[node1],xs[index]],[ys[node1],ys[index]],marker='None',color='Red')
        plt.plot([xs[index],xs[j]],[ys[index],ys[j]],marker='None',color='mediumvioletred')
#for index in range(len(pairs)):
    #if index == node1:
        #continue
    #via = graphplot.getParent(parent,index)
    #print(via)

plt.show()



#graphplot.addedge(0,1,weight(0,1))
#graphplot.addedge(0,2,weight(0,2))
#graphplot.addedge(1,2,weight(1,2))
#graphplot.addedge(1,3,weight(1,3))
#graphplot.addedge(1,4,weight(1,4))
#graphplot.addedge(1,5,weight(1,5))
#graphplot.addedge(4,5,weight(4,5))
#graphplot.addedge(3,4,weight(3,4))



